Comment on "Absence of Luttinger's Theorem", by Kiaran B. Dave, Philip W. Phillips and Charles L. Kane, arXiv:1207.4201

In this Comment, we first present general arguments showing that the absence of the Luttinger theorem (LT) for the SU(N) model of Dave, Phillips and Kane (DPK) is rooted in the non-uniqueness of the ground state (GS) of this model for 0 < n < N, where n denotes the number of particles in the GS; the validity of the Luttinger theorem for n = N/2, when N even, is accidental, a consequence of particle-hole symmetry. Consequently, by supplementing the Hamiltonian of the SU(N) model with a perturbation Hamiltonian that removes the GS degeneracy, the LT is to apply also for the SU(N) model in the limit of the coupling constant, \lambda, of this perturbation approaching zero, where the limit \lambda --> 0 is clearly to be taken subsequent to taking the zero-temperature limit of the thermal single-particle Green function in the expression for the Luttinger number N_L. We explicitly establish the validity of this statement for the case of N=4. The details of the relevant calculations being distinctly transparent, one can readily convince oneself that our observation is valid for arbitrary N. It follows that the issues raised by DPK, such as non-existence of the Luttinger-Ward functional and "breakdown of the elemental particle picture in strongly correlated electron matter", are all inessential to the observed failure of the LT. As regards the singularity of the self-energy \Sigma(\omega) on the real \omega-axis, observed by DPK, we demonstrate that this also is a direct consequence of the non-uniqueness of the GS of the SU(N) model for 0 < n < N. In the light of the above observations, we are in a position to state that to this date no case has come to light indicative of the failure of the LT under the conditions for which it has been deduced. [Abridged Abstract]

==> anc/Farid-SU-N.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    226614,       5099]
NotebookOptionsPosition[    222904,       4988]
NotebookOutlinePosition[    223248,       5003]
CellTagsIndexPosition[    223205,       5000]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"%", "auto"}], "-", "ignore"}]}]], "Input",
 CellChangeTimes->{{3.55900489561032*^9, 3.559004905079537*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"===", "===", "===", "===", "==="}], "=", " ", 
    RowBox[{
     RowBox[{
     "Please", " ", "do", " ", "NOT", " ", "remove", " ", "this", " ", 
      "section"}], " ", "===", "===", "===", "===", "===", "===", 
     RowBox[{"==", "\[IndentingNewLine]", 
      RowBox[{"Description", ":", " ", 
       RowBox[{
       "To", " ", "inspect", " ", "validity", " ", "of", " ", "the", " ", 
        "Luttinger", " ", "theorem", " ", "for", " ", "the", " ", "extended", 
        " ", "SU", 
        RowBox[{"(", "N", ")"}], " ", "model"}]}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"lifting", " ", "the", " ", "ground"}], "-", 
    RowBox[{"state", " ", "degeneracy", " ", "of", " ", "the", " ", "SU", 
     RowBox[{"(", "N", ")"}], " ", "model", " ", "by", " ", "Dave"}]}], ",", 
   " ", 
   RowBox[{"Phillips", " ", "and", " ", "Kane", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"arXiv", ":", 
        RowBox[{"1207.4201", "v1"}]}], ",", "v2"}], ")"}], ".", " ", "For"}], 
    " ", "details"}], ",", " ", 
   RowBox[{"consult", " ", "the", " ", "following", " ", 
    RowBox[{"text", ":", "\[IndentingNewLine]", 
     RowBox[{"B", ".", " ", "Farid"}]}]}], ",", " ", 
   RowBox[{
   "Comment", " ", "on", " ", "\"\<Absence of Luttinger's Theorem\>\""}], ",",
    " ", 
   RowBox[{"by", " ", "Kiaran", " ", 
    RowBox[{"B", ".", " ", "Dave"}]}], ",", 
   RowBox[{"Philip", " ", 
    RowBox[{"W", ".", " ", "Phillips"}], " ", "and", " ", "Charles", " ", 
    RowBox[{"L", ".", " ", "Kane"}]}], ",", " ", 
   RowBox[{"arXiv", ":", 
    RowBox[{
     RowBox[{"1207.4201", ".", "\[IndentingNewLine]", "Behnam"}], " ", 
     "Farid"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "12", " ", "Aug", " ", "2012.", " ", "\[IndentingNewLine]", "Mathematica",
      " ", "8.0", "\[IndentingNewLine]", "Behnam", " ", "Farid", " ", 
     "\[Copyright]", " ", "2012.", " ", "This", " ", "author", " ", "is", " ",
      "to", " ", "be", " ", "appropriately", " ", "cited", " ", "when", " ", 
     "part", " ", "or", " ", "all", " ", "of", " ", "this", " ", "program", 
     " ", "is", " ", "used", " ", "in", " ", "preparaing", " ", "documents", 
     " ", "to", " ", "be", " ", "made", " ", 
     RowBox[{"public", "."}]}], " ", "\[IndentingNewLine]", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "===", "===", "===", "===", "===", "===", 
    RowBox[{"\[Equal]", "=="}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5537601666644187`*^9, 3.553760313445077*^9}, {
   3.5537663172595434`*^9, 3.5537663217211514`*^9}, {3.5588275361381083`*^9, 
   3.558827595199812*^9}, {3.558831032757852*^9, 3.5588310538958893`*^9}, {
   3.5588312602062516`*^9, 3.558831335569984*^9}, {3.558831381075264*^9, 
   3.5588313945848875`*^9}, {3.5588316395833178`*^9, 
   3.5588316422353225`*^9}, {3.5589617875446796`*^9, 3.558961797091896*^9}, {
   3.558961854297197*^9, 3.558961864452815*^9}, {3.558961979565417*^9, 
   3.558962148591714*^9}, {3.5589621976226*^9, 3.5589623054499893`*^9}, {
   3.5589623767577143`*^9, 3.5589626130201297`*^9}, {3.5589626688214273`*^9, 
   3.5589626763874407`*^9}, 3.5589627064798937`*^9, {3.558962769753605*^9, 
   3.5589627950568495`*^9}, {3.5589641333364*^9, 3.5589642542366123`*^9}, {
   3.5590044950796165`*^9, 3.5590045039404325`*^9}, {3.559004725772822*^9, 
   3.5590047326680346`*^9}, {3.5619066789431367`*^9, 
   3.5619066833423443`*^9}, {3.5626858141524773`*^9, 
   3.5626859655819435`*^9}, {3.5626861494926662`*^9, 3.5626861552334766`*^9}},
 TextAlignment->Center],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Costant", ",", " ", 
   RowBox[{"\[Times]", " ", "\[Lambda]"}], ",", " ", 
   RowBox[{
    RowBox[{"to", " ", "be", " ", "added", " ", "to", " ", "the", " ", "SU", 
     RowBox[{"(", "N", ")"}], " ", 
     RowBox[{"Hamiltonian", ".", " ", "\[IndentingNewLine]", "Specific"}], 
     " ", "to", " ", "N"}], "=", "4."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.553697418679166*^9, 3.553697461735241*^9}, {
   3.5536975490641947`*^9, 3.553697549532195*^9}, {3.553765776640594*^9, 
   3.553765790789819*^9}, {3.5537658277462835`*^9, 3.553765844547513*^9}, 
   3.558831453365791*^9, {3.5589628413109303`*^9, 3.558962843338934*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cnst", "[", 
   RowBox[{"n_", ",", "s_"}], "]"}], ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "0"}], "&&", " ", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", "0", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", "1", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", "2", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", "3", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", "4", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", "3", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", "4", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "==", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", "5", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", "5", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "5"}]}], ")"}], ",", "6", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "6"}]}], ")"}], ",", "7", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", "6", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", "7", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", "8", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", "9", ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "4"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", "10"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.553631501269333*^9, 3.5536317680454016`*^9}, {
   3.553631825235102*^9, 3.5536318277779064`*^9}, 3.553631978895372*^9, {
   3.5536321212924223`*^9, 3.553632137532051*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Returns", " ", "number", " ", "of", " ", "states", " ", "correspong", 
     " ", "to", " ", 
     RowBox[{"n", ".", " ", "Specific"}], " ", "to", " ", "N"}], "=", "4."}], 
   " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.5536974698784556`*^9, 3.553697521420946*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sn", "[", "n_", "]"}], ":=", " ", 
  RowBox[{"Binomial", "[", 
   RowBox[{"4", ",", "n"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.553632242301835*^9, 3.553632368833657*^9}, {
   3.558827668722741*^9, 3.558827806143382*^9}, 3.558827838341839*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "SU", 
    RowBox[{"(", "N", ")"}], " ", "Hamiltonian", " ", 
    RowBox[{"perturned", ".", " ", "lam"}]}], ",", " ", "\[Lambda]", ",", " ", 
   RowBox[{
   "is", " ", "the", " ", "coupling", " ", "constant", " ", "of", " ", "the", 
    " ", 
    RowBox[{"perturbation", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.55369755781581*^9, 3.5536976212455215`*^9}, {
  3.5536981759824953`*^9, 3.553698203719344*^9}, {3.5589628686733785`*^9, 
  3.558962944177511*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hns", "[", 
   RowBox[{"n_", ",", "s_", ",", "U_", ",", "lam_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"U", " ", 
    RowBox[{
     RowBox[{"n", "^", "2"}], "/", "2"}]}], " ", "+", " ", 
   RowBox[{"lam", " ", 
    RowBox[{"Cnst", "[", 
     RowBox[{"n", ",", "s"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5536290878202944`*^9, 3.5536291277251644`*^9}, {
   3.55362923343095*^9, 3.553629262322201*^9}, {3.553629465793358*^9, 
   3.553629587520372*^9}, 3.553629618611226*^9, {3.5536321715869102`*^9, 
   3.553632180307326*^9}, {3.5536762516127634`*^9, 3.5536762606763797`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "pertubed", " ", "thermodynamic", " ", 
   RowBox[{"Hamiltonian", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5536976274855323`*^9, 3.553697647843568*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kns", "[", 
   RowBox[{"n_", ",", "s_", ",", "mu_", ",", " ", "U_", ",", "lam_"}], "]"}], 
  ":=", " ", 
  RowBox[{
   RowBox[{"Hns", "[", 
    RowBox[{"n", ",", "s", ",", "U", ",", "lam"}], "]"}], " ", "-", " ", 
   RowBox[{"mu", " ", "n"}]}]}]], "Input",
 CellChangeTimes->{{3.5536321888249407`*^9, 3.5536322049241695`*^9}, {
  3.5536762679615927`*^9, 3.553676276292007*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "Grand", " ", "partition", " ", 
     RowBox[{"function", ".", " ", "Specific"}], " ", "to", " ", "N"}], "=", 
    RowBox[{
     RowBox[{"4.", " ", 
      RowBox[{"NB", ":", " ", "beta"}]}], " ", "=", " ", "\[Beta]"}]}], ",", 
   " ", 
   RowBox[{"mu", " ", "=", " ", "\[Mu]"}], ",", " ", 
   RowBox[{"lam", " ", "=", " ", "\[Lambda]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5536976536935787`*^9, 3.553697657219185*^9}, {
  3.5536978006146364`*^9, 3.5536978257306805`*^9}, {3.558963211639981*^9, 
  3.5589632836497073`*^9}, {3.5589644622941775`*^9, 3.558964464197381*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZG", "[", 
   RowBox[{"beta_", ",", "mu_", ",", "U_", ",", "lam_"}], "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "beta"}], " ", 
        RowBox[{"Kns", "[", 
         RowBox[{"n", ",", "s", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
       "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", 
        RowBox[{"Sn", "[", "n", "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5536324544934072`*^9, 3.5536325687948084`*^9}, {
  3.5536326915046234`*^9, 3.553632691660624*^9}, {3.553676286120024*^9, 
  3.5536762961508417`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"f_m", "^", 
    RowBox[{"+", 
     RowBox[{"(", 
      RowBox[{"n", ",", "s"}], ")"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "mth", " ", "diagonal", " ", "element", " ", "of", " ", "f_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"m", "'"}]}], "}"}], "^", 
      RowBox[{"+", 
       RowBox[{"(", 
        RowBox[{"n", ",", "s"}], ")"}]}]}], " ", "for", " ", "N"}], "=", 
    "4"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5536978325322924`*^9, 3.5536978636543474`*^9}, {
  3.5536979239016533`*^9, 3.553697947629295*^9}, {3.5536980677183056`*^9, 
  3.55369808737434*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fp", "[", 
   RowBox[{
   "m_", ",", "n_", ",", "s_", ",", "mu_", ",", "U_", ",", "lam_", ",", 
    "z_"}], "]"}], ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "0"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", " ", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", " ", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", " ", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", " ", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "5"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "6"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "==", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.553644368088716*^9, 3.5536444125487943`*^9}, {
  3.553644448584858*^9, 3.5536445859118986`*^9}, {3.553644645816004*^9, 
  3.553644712303321*^9}, {3.5536447435345755`*^9, 3.5536450890439825`*^9}, {
  3.5536451336132607`*^9, 3.5536457546503515`*^9}, {3.553645821480869*^9, 
  3.5536463478257933`*^9}, {3.5536468199918222`*^9, 3.5536468244690304`*^9}, {
  3.553646859350692*^9, 3.5536468694283094`*^9}, {3.553647163941227*^9, 
  3.5536472724082174`*^9}, {3.5536763537461433`*^9, 3.5536763556805463`*^9}, {
  3.553676419671859*^9, 3.553676659896681*^9}, {3.5536931659289703`*^9, 
  3.5536931733077836`*^9}, {3.553700021949338*^9, 3.5537000233845406`*^9}, {
  3.553704883656329*^9, 3.5537051867024612`*^9}, {3.5537059971394844`*^9, 
  3.553706033737149*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"f_m", "^", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"n", ",", "s"}], ")"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "mth", " ", "diagonal", " ", "element", " ", "of", " ", "f_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"m", "'"}]}], "}"}], "^", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"n", ",", "s"}], ")"}]}]}], " ", "for", " ", "N"}], "=", 
    "4"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.553697869410757*^9, 3.553697888520791*^9}, {
  3.553697963915723*^9, 3.553697967066929*^9}, {3.553698093520751*^9, 
  3.553698099823162*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fm", "[", 
   RowBox[{
   "m_", ",", "n_", ",", "s_", ",", "mu_", ",", "U_", ",", "lam_", ",", 
    "z_"}], "]"}], ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", " ", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "==", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "==", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "5"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "6"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "4"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"z", " ", "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ")"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5536770555445757`*^9, 3.5536771072118664`*^9}, {
   3.55367858409766*^9, 3.5536787321575203`*^9}, {3.5536787783648014`*^9, 
   3.553679047855275*^9}, {3.553679163950679*^9, 3.553679230703196*^9}, {
   3.5536792846636906`*^9, 3.5536797626173306`*^9}, {3.5536905830497665`*^9, 
   3.5536908968599176`*^9}, {3.553690929916376*^9, 3.5536914544048967`*^9}, {
   3.5536915002689776`*^9, 3.55369150170418*^9}, 3.553692788689108*^9, 
   3.553692986809456*^9, {3.5537007067905407`*^9, 3.553700716509358*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"f_m", 
    RowBox[{"(", 
     RowBox[{"n", ",", "s"}], ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "mth", " ", "diagonal", " ", "element", " ", "of", " ", "f_", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"m", "'"}]}], "}"}], 
     RowBox[{"(", 
      RowBox[{"n", ",", "s"}], ")"}], " ", "for", " ", "N"}], "=", "4"}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5536978975688066`*^9, 3.5536979099864283`*^9}, {
  3.553697974320942*^9, 3.5536979774565473`*^9}, {3.5536981057979727`*^9, 
  3.553698108309577*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
   "m_", ",", "n_", ",", "s_", ",", "mu_", ",", "U_", ",", "lam_", ",", 
    "z_"}], "]"}], ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "\[Equal]", "0"}], ")"}], ",", 
    RowBox[{"fp", "[", 
     RowBox[{
     "m", ",", "n", ",", "s", ",", "mu", ",", "U", ",", "lam", ",", "z"}], 
     "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "||", 
      RowBox[{"n", "\[Equal]", "2"}], "||", 
      RowBox[{"n", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{
     RowBox[{"fp", "[", 
      RowBox[{
      "m", ",", "n", ",", "s", ",", "mu", ",", "U", ",", "lam", ",", "z"}], 
      "]"}], "+", 
     RowBox[{"fm", "[", 
      RowBox[{
      "m", ",", "n", ",", "s", ",", "mu", ",", "U", ",", "lam", ",", "z"}], 
      "]"}]}], ",", 
    RowBox[{"(", 
     RowBox[{"n", "\[Equal]", "4"}], ")"}], ",", 
    RowBox[{"fm", "[", 
     RowBox[{
     "m", ",", "n", ",", "s", ",", "mu", ",", "U", ",", "lam", ",", "z"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.553693269840753*^9, {3.553693321164843*^9, 3.5536933335356646`*^9}, {
   3.553693365406521*^9, 3.553693395233773*^9}, {3.5536934261686277`*^9, 
   3.553693508567972*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "thermal", " ", "single"}], "-", 
   RowBox[{"particle", " ", "Green", " ", "function"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5536980314794416`*^9, 3.5536980468610687`*^9}, {
  3.553698248397823*^9, 3.5536982497862253`*^9}, {3.562686052070495*^9, 
  3.562686057031304*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gzm", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "beta_", ",", "mu_", ",", "U_", ",", "lam_"}], "]"}],
   ":=", " ", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "beta"}], " ", 
          RowBox[{"Kns", "[", 
           RowBox[{"n", ",", "s", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
         "]"}], " ", 
        RowBox[{"f", "[", 
         RowBox[{
         "m", ",", "n", ",", "s", ",", "mu", ",", "U", ",", "lam", ",", "z"}],
          "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", 
         RowBox[{"Sn", "[", "n", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "4"}], "}"}]}], "]"}], "/", 
   RowBox[{"ZG", "[", 
    RowBox[{"beta", ",", "mu", ",", "U", ",", "lam"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5536982552150345`*^9, 3.553698276275072*^9}, {
   3.5536983174435444`*^9, 3.5536983808420553`*^9}, {3.5536984225253286`*^9, 
   3.5536985066250763`*^9}, {3.5537057271186104`*^9, 3.5537057405034337`*^9}, 
   3.5537133432794576`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Integral", " ", "wrt", " ", "\[Omega]", " ", "over", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], ")"}], " ", "of", 
   " ", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "\[Beta]\[Omega]"], "+", "1"}], 
     ")"}]}], " ", "times", " ", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Omega]", "-", "\[Alpha]", "+", 
        SuperscriptBox["\[ImaginaryI]0", "+"]}], ")"}]}], "]"}], "/", 
    "\[Pi]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5537102742704673`*^9, 3.553710356357812*^9}, {
   3.553710397807084*^9, 3.5537104102715063`*^9}, 3.5537104972104588`*^9, {
   3.553710528675714*^9, 3.5537106090938554`*^9}, {3.55371064030951*^9, 
   3.5537107769501505`*^9}, {3.553765931564466*^9, 3.5537659422348847`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"a_", ",", "beta_"}], "]"}], ":=", " ", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"beta", " ", "a"}], "]"}], "+", "1"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.553710800162991*^9, 3.553710874341121*^9}, 
   3.5537110110129614`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "integral", " ", "wrt", " ", "to", " ", "\[Omega]", " ", 
    "of"}], " ", "-", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{"f_m", "^", 
      RowBox[{"+", 
       RowBox[{"(", 
        RowBox[{"n", ",", "s"}], ")"}]}]}], "]"}], "/", "\[Pi]"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5537117161186*^9, 3.5537117734799004`*^9}, {
  3.553712774596059*^9, 3.5537127923488903`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pfp", "[", 
   RowBox[{
   "m_", ",", "n_", ",", "s_", ",", "mu_", ",", "U_", ",", "lam_", ",", 
    "beta_"}], "]"}], ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "0"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", " ", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", " ", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", " ", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", " ", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "5"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "6"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "==", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5537109455864463`*^9, 3.553710952029258*^9}, {
  3.553711024974986*^9, 3.5537116979913683`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "integral", " ", "wrt", " ", "to", " ", "\[Omega]", " ", 
    "of"}], " ", "-", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{"f_m", "^", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"n", ",", "s"}], ")"}]}]}], "]"}], "/", "\[Pi]"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.553711809781164*^9, 3.5537118101087646`*^9}, {
  3.5537128012097054`*^9, 3.5537128108661222`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pfm", "[", 
   RowBox[{
   "m_", ",", "n_", ",", "s_", ",", "mu_", ",", "U_", ",", "lam_", ",", 
    "beta_"}], "]"}], ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", " ", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "==", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "&&", 
      RowBox[{"s", "==", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "+", 
         RowBox[{"Kns", "[", 
          RowBox[{"0", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "5"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "2"}], "&&", 
      RowBox[{"s", "\[Equal]", "6"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"1", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", "0"}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "2"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "3"}], "&&", 
      RowBox[{"s", "\[Equal]", "4"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", "0", ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "6", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "5", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "4"}], "&&", 
      RowBox[{"s", "\[Equal]", "1"}]}], ")"}], ",", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "1"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "4", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "2"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"2", ",", "3", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "3"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "2", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{"m", "\[Equal]", "4"}], ")"}], ",", 
      RowBox[{"P", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Kns", "[", 
          RowBox[{"4", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}], 
         "-", 
         RowBox[{"Kns", "[", 
          RowBox[{"3", ",", "1", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
        ",", "beta"}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5537118188915806`*^9, 3.553712412753423*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "integral", " ", "wrt", " ", "to", " ", "\[Omega]", " ", 
    "of"}], " ", "-", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{"f_m", 
      RowBox[{"(", 
       RowBox[{"n", ",", "s"}], ")"}]}], "]"}], "/", "\[Pi]"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5537124809255433`*^9, 3.5537124817367444`*^9}, {
  3.5537128182605357`*^9, 3.5537128270901513`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pf", "[", 
   RowBox[{
   "m_", ",", "n_", ",", "s_", ",", "mu_", ",", "U_", ",", "lam_", ",", 
    "beta_"}], "]"}], ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "\[Equal]", "0"}], ")"}], ",", 
    RowBox[{"Pfp", "[", 
     RowBox[{
     "m", ",", "n", ",", "s", ",", "mu", ",", "U", ",", "lam", ",", "beta"}], 
     "]"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], "||", 
      RowBox[{"n", "\[Equal]", "2"}], "||", 
      RowBox[{"n", "\[Equal]", "3"}]}], ")"}], ",", 
    RowBox[{
     RowBox[{"Pfp", "[", 
      RowBox[{
      "m", ",", "n", ",", "s", ",", "mu", ",", "U", ",", "lam", ",", "beta"}],
       "]"}], "+", 
     RowBox[{"Pfm", "[", 
      RowBox[{
      "m", ",", "n", ",", "s", ",", "mu", ",", "U", ",", "lam", ",", "beta"}],
       "]"}]}], ",", 
    RowBox[{"(", 
     RowBox[{"n", "\[Equal]", "4"}], ")"}], ",", 
    RowBox[{"Pfm", "[", 
     RowBox[{
     "m", ",", "n", ",", "s", ",", "mu", ",", "U", ",", "lam", ",", "beta"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.553712465263116*^9, 3.5537125367580414`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "integral", " ", "wrt", " ", "to", " ", "\[Omega]", " ", 
    "of"}], " ", "-", 
   RowBox[{"Im", "[", 
    RowBox[{"G_", 
     RowBox[{"{", 
      RowBox[{"m", ",", "m"}], "}"}], 
     RowBox[{"(", "\[Omega]", ")"}]}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.553712754191223*^9, 3.553712755782426*^9}, {
  3.5537128322849603`*^9, 3.553712846434185*^9}, {3.5537128905354624`*^9, 
  3.553712893000267*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PGzm", "[", 
   RowBox[{"m_", ",", "beta_", ",", "mu_", ",", "U_", ",", "lam_"}], "]"}], ":=",
   " ", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "beta"}], " ", 
          RowBox[{"Kns", "[", 
           RowBox[{"n", ",", "s", ",", "mu", ",", "U", ",", "lam"}], "]"}]}], 
         "]"}], " ", 
        RowBox[{"Pf", "[", 
         RowBox[{
         "m", ",", "n", ",", "s", ",", "mu", ",", "U", ",", "lam", ",", 
          "beta"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", 
         RowBox[{"Sn", "[", "n", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "4"}], "}"}]}], "]"}], "/", 
   RowBox[{"ZG", "[", 
    RowBox[{"beta", ",", "mu", ",", "U", ",", "lam"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5537126888583083`*^9, 3.5537127156903553`*^9}, {
   3.5537129449327583`*^9, 3.5537129457907596`*^9}, 3.5537133708291063`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Trace", " ", "over", " ", "m"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.553713487907312*^9, 3.553713495473325*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PGz", "[", 
   RowBox[{"beta_", ",", "mu_", ",", "U_", ",", "lam_"}], "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"PGzm", "[", 
     RowBox[{"m", ",", "beta", ",", "mu", ",", "U", ",", "lam"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5537134397968273`*^9, 3.553713477377293*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Returns", " ", "the", " ", "chemical", " ", "potential", " ", "\[Mu]", 
    " ", "corresponding", " ", "to", " ", "n"}], ";", " ", 
   RowBox[{"mu0", " ", "=", " ", 
    RowBox[{
     SubscriptBox["\[Mu]", "0"], " ", "is", " ", "the", " ", "trial", " ", 
     "value", " ", "for", " ", "\[Mu]"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5537139332209654`*^9, 3.553713976401841*^9}, {
  3.5537659915309715`*^9, 3.553766002684991*^9}, {3.5589630417556825`*^9, 
  3.5589630430192847`*^9}, {3.5589633718522625`*^9, 3.5589634386047792`*^9}, {
  3.558963523234928*^9, 3.5589635464945693`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mubeta", "[", 
   RowBox[{"n_", ",", "mu0_", ",", "beta_", ",", "U_", ",", "lam_"}], "]"}], ":=",
   " ", 
  RowBox[{"mu", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PGz", "[", 
       RowBox[{"beta", ",", "mu", ",", "U", ",", "lam"}], "]"}], "-", "n"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "mu0"}], "}"}], ",", " ", 
     RowBox[{"AccuracyGoal", " ", "\[Rule]", "Infinity"}], ",", " ", 
     RowBox[{"PrecisionGoal", "\[Rule]", " ", "16"}], ",", " ", 
     RowBox[{"WorkingPrecision", " ", "\[Rule]", " ", "200"}], ",", " ", 
     RowBox[{"MaxIterations", " ", "\[Rule]", " ", "500"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5537137578766575`*^9, 3.5537139282133565`*^9}, {
  3.5537249568578243`*^9, 3.553724966966642*^9}, {3.553725023391941*^9, 
  3.5537250275103483`*^9}, {3.5537256960651226`*^9, 3.553725697703125*^9}, {
  3.5537257313835845`*^9, 3.553725732725187*^9}, {3.5537595616173563`*^9, 
  3.5537595617733564`*^9}, {3.5537596098214407`*^9, 3.553759622067462*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"\"\<Finite-temperature\>\"", " ", "\[CapitalTheta]"}], "-", 
   "function"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5537146464386177`*^9, 3.553714650338625*^9}, {
  3.5537597963197684`*^9, 3.553759820718211*^9}, {3.558963468151232*^9, 
  3.558963474828043*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Theta", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"x", ",", "y"}], "]"}]}], "/", "Pi"}], " ", "+", " ", 
   "1"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"\"\<Finite-temperature\>\"", " ", "Luttinger", " ", 
    RowBox[{"number", ".", " ", "See"}], " ", 
    RowBox[{"Sec", ".", " ", "2.5"}], " ", "as", " ", "well", " ", "as", " ", 
    RowBox[{"Eqs", ".", " ", 
     RowBox[{"(", "4.15", ")"}]}], " ", "and", " ", 
    RowBox[{"(", "4.16", ")"}], " ", "in", " ", 
    "\"\<On the Luttinger theorem ...\>\""}], ",", " ", 
   RowBox[{"by", " ", "Behnam", " ", "Farid"}], ",", " ", 
   RowBox[{"arXiv", ":", "0711.0952"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5537147057343225`*^9, 3.553714715063139*^9}, {
  3.553759830530628*^9, 3.5537598529010677`*^9}, {3.5589636304851165`*^9, 
  3.5589636929320264`*^9}, {3.5589637859237895`*^9, 3.558963802678219*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NL", "[", 
   RowBox[{
   "n_", ",", "mu_", ",", "beta_", ",", "U_", ",", "lam_", ",", "eta_"}], 
   "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"1", "/", 
        RowBox[{"Gzm", "[", 
         RowBox[{
          RowBox[{"0", "+", 
           RowBox[{"I", " ", "eta"}]}], ",", "m", ",", "beta", ",", "mu", ",",
           "U", ",", "lam"}], "]"}]}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{"1", "/", 
        RowBox[{"Gzm", "[", 
         RowBox[{
          RowBox[{"0", "+", 
           RowBox[{"I", " ", "eta"}]}], ",", "m", ",", "beta", ",", "mu", ",",
           "U", ",", "lam"}], "]"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.553714654004631*^9, 3.5537146820846806`*^9}, {
   3.553714723065953*^9, 3.553714784701661*^9}, {3.5537148254489326`*^9, 
   3.5537148972246585`*^9}, 3.5537149320439196`*^9, {3.553715313090189*^9, 
   3.553715320344202*^9}, {3.5626862761024885`*^9, 3.5626862774908915`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"\"\<Zero-temperature\>\"", " ", "\[CapitalTheta]"}], "-", 
   "function"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.55375985990548*^9, 3.55375988249432*^9}, {
  3.5589634857324624`*^9, 3.558963487869666*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Thetax", "[", "x_", "]"}], ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "<", "0"}], ")"}], ",", "0", ",", 
    RowBox[{"(", 
     RowBox[{"x", "\[Equal]", "0"}], ")"}], ",", 
    RowBox[{"1", "/", "2"}], ",", 
    RowBox[{"(", 
     RowBox[{"x", ">", "0"}], ")"}], ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5537158965312138`*^9, 3.553715950850509*^9}, {
  3.55371600825861*^9, 3.5537160090074115`*^9}, {3.5537160841995435`*^9, 
  3.5537160871167483`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"\"\<Zero-temperature\>\"", " ", "Luttinger", " ", "number"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.553759891245935*^9, 3.553759924161993*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NL0", "[", 
   RowBox[{
   "n_", ",", "mu_", ",", "beta_", ",", "U_", ",", "lam_", ",", "eta_"}], 
   "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Thetax", "[", 
     RowBox[{"Re", "[", 
      RowBox[{"Gzm", "[", 
       RowBox[{
        RowBox[{"0", "+", 
         RowBox[{"I", " ", "eta"}]}], ",", "m", ",", "beta", ",", "mu", ",", 
        "U", ",", "lam"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5537160411746683`*^9, 3.553716142543646*^9}, {
  3.5537164533741918`*^9, 3.553716462734208*^9}, {3.5626862821240993`*^9, 
  3.562686283980502*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Begin", " ", "initialize"}], " ", "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "For", " ", "the", " ", "Luttinger", " ", "theorem", " ", "to", " ", "be",
      " ", "satisfied"}], ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "limit", " ", 
      RowBox[{"\[Lambda]", " ", "\[DownArrow]", " ", "0"}], " ", "must", " ", 
      "be", " ", "taken", " ", "subsequent", " ", "to", " ", "taking", " ", 
      "the", " ", "limit", " ", "\[Beta]"}], " ", "\[RightArrow]", " ", 
     RowBox[{"\[Infinity]", ".", " ", "Numerically"}]}], ",", 
    RowBox[{"this", " ", "means"}], ",", " ", 
    RowBox[{"roughly", " ", "speaking"}], ",", " ", 
    RowBox[{"\[Beta]", " ", "\[GreaterGreater]", " ", 
     RowBox[{"1", "/", 
      RowBox[{"\[Lambda]", "."}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.5537594902628307`*^9, 3.553759497906844*^9}, {
   3.553759726665646*^9, 3.553759738053666*^9}, {3.5588289229009466`*^9, 
   3.5588289441325836`*^9}, {3.5588290016342845`*^9, 3.5588291274641056`*^9}, 
   3.5588291643893704`*^9, {3.5588291973210287`*^9, 3.5588295496788473`*^9}, {
   3.55882959123732*^9, 3.558829609848153*^9}, {3.558829673714665*^9, 
   3.5588297560672092`*^9}, {3.5588299508179517`*^9, 
   3.5588299734847918`*^9}, {3.5589631083989997`*^9, 3.5589631269318323`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "=", "3"}]], "Input",
 CellChangeTimes->{{3.5537590425576444`*^9, 3.553759044117647*^9}, {
  3.553759096611739*^9, 3.553759105254154*^9}, {3.5537594257879176`*^9, 
  3.55375942733232*^9}, {3.553759502664852*^9, 3.553759503070453*^9}, {
  3.5537596457639036`*^9, 3.553759645982304*^9}, {3.5537597030472045`*^9, 
  3.5537597035152054`*^9}, {3.5551459889925375`*^9, 3.5551459891485376`*^9}, {
  3.555146383018029*^9, 3.5551463837980304`*^9}, {3.5551467793835254`*^9, 
  3.5551467798983264`*^9}, {3.55514682749401*^9, 3.55514682763441*^9}, {
  3.5551473709837723`*^9, 3.555147371186572*^9}, {3.55882863453444*^9, 
  3.5588286349244404`*^9}}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.5537590451472487`*^9, 3.553759108982561*^9, 
  3.5537594307955265`*^9, 3.553759507407261*^9, 3.553759647027506*^9, 
  3.5537597062452097`*^9, 3.553766129638014*^9, 3.5544596736342154`*^9, 
  3.55455482033943*^9, 3.5551447594919777`*^9, 3.5551459901625395`*^9, 
  3.5551463860288343`*^9, 3.5551467805847273`*^9, 3.555146828632812*^9, 
  3.555147372762175*^9, 3.558828636000842*^9, 3.5626863928998938`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U", "=", "1"}]], "Input"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.554459676910221*^9, 3.554554822773569*^9, 
  3.5551447618163815`*^9, 3.555146388727639*^9, 3.5588286390428476`*^9, 
  3.562686395489498*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mu0", "=", 
  RowBox[{"U", " ", "n"}]}]], "Input",
 CellChangeTimes->{{3.553759053711664*^9, 3.553759078780908*^9}, {
  3.5544596306093397`*^9, 3.554459630983741*^9}}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.5537590801069107`*^9, 3.553759434773533*^9, 
  3.5537595112604675`*^9, 3.5537596500851116`*^9, 3.553766135378824*^9, 
  3.5544596797338266`*^9, 3.5545548252867126`*^9, 3.5551447673387914`*^9, 
  3.5551463911300435`*^9, 3.558828642350054*^9, 3.562686398640704*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"beta", "=", "200"}]], "Input",
 CellChangeTimes->{{3.553759020717606*^9, 3.5537590352256317`*^9}, 
   3.5537591258617907`*^9, {3.5544607993165927`*^9, 3.554460822654234*^9}, {
   3.554556917803398*^9, 3.554556918878459*^9}, 3.5545571168807845`*^9, {
   3.5588286505088677`*^9, 3.558828650649268*^9}, {3.5588287038765616`*^9, 
   3.5588287040325623`*^9}, 3.5588287989431286`*^9}],

Cell[BoxData["200"], "Output",
 CellChangeTimes->{3.5589646153304462`*^9, 3.5626864017295094`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lam", "=", 
  RowBox[{"1", "/", "100"}]}]], "Input",
 CellChangeTimes->{{3.5537591558606434`*^9, 3.5537591625530553`*^9}, {
   3.554460407459504*^9, 3.5544604080835056`*^9}, {3.5544604515763817`*^9, 
   3.554460503992474*^9}, 3.55446071233084*^9, 3.5544608602971*^9, {
   3.554556911264024*^9, 3.5545569122870827`*^9}, 3.5545570577694035`*^9, 
   3.555145158977479*^9, 3.5551456906576133`*^9, {3.558828656936079*^9, 
   3.5588286584960823`*^9}, 3.5588286937053432`*^9, 3.5588288035295362`*^9}],

Cell[BoxData[
 FractionBox["1", "100"]], "Output",
 CellChangeTimes->{{3.5544604809356337`*^9, 3.554460505209276*^9}, 
   3.554460713656842*^9, 3.5544608624655037`*^9, 3.554554831111046*^9, 
   3.554556925288826*^9, 3.55455706068657*^9, 3.555144772845601*^9, 
   3.5551451603034816`*^9, 3.555145691905615*^9, 3.555146397198454*^9, 
   3.5588286604928856`*^9, 3.5588287090089703`*^9, 3.5588288044187384`*^9, 
   3.562686409607523*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eta", "=", 
  RowBox[{"1", "/", "10000"}]}]], "Input",
 CellChangeTimes->{{3.553759177872282*^9, 3.5537591854850955`*^9}}],

Cell[BoxData[
 FractionBox["1", "10000"]], "Output",
 CellChangeTimes->{3.5537591870450983`*^9, 3.553766148436047*^9, 
  3.5544596956458545`*^9, 3.554554833701194*^9, 3.555144784233621*^9, 
  3.55514640050566*^9, 3.558828670835704*^9, 3.5588287121601763`*^9, 
  3.558828810471549*^9, 3.562686413133129*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"End", " ", "initialize"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5537597418132725`*^9, 3.553759749004885*^9}, 
   3.5588293229480486`*^9, {3.558829977322398*^9, 3.5588299776343985`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Calculate", " ", "the", " ", "chemical", " ", "potential", " ", "\[Mu]", 
    " ", "corresponding", " ", "to", " ", "n", " ", "and", " ", "beta"}], ",",
    " ", 
   RowBox[{"for", " ", "a", " ", "given", " ", 
    RowBox[{"\[Lambda]", ".", " ", "\[IndentingNewLine]", "Note"}], " ", 
    "that"}], ",", " ", 
   RowBox[{
    RowBox[{"since", " ", "N"}], "=", "4"}], ",", " ", 
   RowBox[{
    RowBox[{"for", " ", "n"}], "=", 
    RowBox[{
     RowBox[{
     "4", " ", "the", " ", "relevant", " ", "interval", " ", "for", " ", 
      "the", " ", "chemical", " ", "potential", " ", "\[Mu]", " ", "has", " ",
       "no", " ", "upper", " ", "bound", " ", "as", " ", 
      "\[IndentingNewLine]", "\[Beta]"}], " ", "\[RightArrow]", " ", 
     RowBox[{"\[Infinity]", ".", " ", "Therefore"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"for", " ", "n"}], "=", 
    RowBox[{
    "4", " ", "in", " ", "general", " ", "error", " ", "messages", " ", "are",
      " ", "irrelevant", " ", "and", " ", "should", " ", "be", " ", 
     RowBox[{"ignored", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5537599337248096`*^9, 3.553759964144863*^9}, 
   3.553867238210247*^9, {3.5588298082025013`*^9, 3.5588299049226713`*^9}, {
   3.558830049300925*^9, 3.558830136005877*^9}, {3.558830544866995*^9, 
   3.5588305871586695`*^9}, {3.558830634925953*^9, 3.558830699650467*^9}, {
   3.558830730912922*^9, 3.5588308579127445`*^9}, {3.5588309090964346`*^9, 
   3.558830984678568*^9}, {3.558963876123148*^9, 3.5589638853115644`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mu1", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Mubeta", "[", 
     RowBox[{"n", ",", "mu0", ",", "beta", ",", "U", ",", "lam"}], "]"}], ",",
     "12"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.553714972479191*^9, 3.553714995380031*^9}, {
   3.5537150612745466`*^9, 3.553715061383747*^9}, {3.553715095563407*^9, 
   3.553715098558612*^9}, 3.5537151326602716`*^9, 3.5537151806927567`*^9, 
   3.553715344196644*^9, 3.553715391573927*^9, {3.5537154227427816`*^9, 
   3.553715422992382*^9}, {3.5537155200713525`*^9, 3.553715520383353*^9}, {
   3.5537164866334505`*^9, 3.5537164897846556`*^9}, {3.5537165709827986`*^9, 
   3.5537165721216*^9}, {3.5537166416353226`*^9, 3.5537166580933514`*^9}, 
   3.553716739307094*^9, 3.553716886930153*^9, 3.5537236870935936`*^9, {
   3.553723733971676*^9, 3.5537237380276833`*^9}, {3.5537237819729605`*^9, 
   3.553723783595363*^9}, {3.553723846291874*^9, 3.5537238481638765`*^9}, {
   3.553723954166063*^9, 3.5537239550084643`*^9}, {3.553724016659773*^9, 
   3.5537240175645742`*^9}, 3.5537240892623005`*^9, 3.553724157902421*^9, 
   3.553724448468531*^9, {3.5537578048358707`*^9, 3.553757806442673*^9}, {
   3.553757875737995*^9, 3.5537578811044044`*^9}, {3.5537591130385685`*^9, 
   3.553759175516678*^9}}],

Cell[BoxData["3.03272964955913111012024764476988373068`12."], "Output",
 CellChangeTimes->{
  3.553714997064834*^9, 3.5537150632401505`*^9, 3.553715099947015*^9, 
   3.553715135905078*^9, 3.5537151871823683`*^9, 3.553715345366646*^9, 
   3.553715392681529*^9, 3.553715425893987*^9, 3.553715521319355*^9, 
   3.55371649212466*^9, 3.5537165745084047`*^9, {3.5537166446305275`*^9, 
   3.553716659154153*^9}, 3.5537167406174965`*^9, 3.553716888521356*^9, {
   3.5537236687011614`*^9, 3.5537236905568*^9}, 3.5537237397592864`*^9, 
   3.553723786933769*^9, 3.553723849365079*^9, 3.5537238928267555`*^9, 
   3.553723956022466*^9, 3.553724018531776*^9, 3.5537240952059107`*^9, 
   3.553724159025623*^9, 3.553724451666537*^9, 3.5537578144298873`*^9, 
   3.5537578889980183`*^9, 3.5537591933787093`*^9, 3.5537594503579607`*^9, 
   3.553759517110478*^9, 3.553759570602972*^9, 3.553759629602276*^9, 
   3.553759662424733*^9, 3.553766155346859*^9, 3.5537662009301395`*^9, 
   3.554459699889062*^9, {3.554460429205943*^9, 3.5544604587523947`*^9}, {
   3.554460489281648*^9, 3.554460513898492*^9}, 3.554460717478849*^9, {
   3.554460811484614*^9, 3.554460832560251*^9}, 3.5544608691891155`*^9, 
   3.55455483975854*^9, 3.5545569315541844`*^9, 3.5545570651218243`*^9, 
   3.554557127503392*^9, 3.555144801409251*^9, 3.555145168197096*^9, 
   3.5551454027123075`*^9, 3.555145696866424*^9, 3.5551459949985476`*^9, 
   3.5551464047332673`*^9, 3.5551467842507343`*^9, 3.555146833874421*^9, 
   3.555147377660584*^9, 3.5588286742989097`*^9, 3.558828716606184*^9, 
   3.5588288136383543`*^9, 3.5626864184371386`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Calculate", " ", "the", " ", "\"\<finite-temperature\>\"", " ", 
   "Luttinger", " ", 
   RowBox[{"number", ".", " ", "To"}], " ", "be", " ", "compared", " ", 
   "with", " ", "n"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.553759970447274*^9, 3.553760020367362*^9}, {
  3.553867248459465*^9, 3.5538672908447394`*^9}, {3.558964506411055*^9, 
  3.5589645134154673`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"NL", "[", 
    RowBox[{"n", ",", "mu1", ",", "beta", ",", "U", ",", "lam", ",", "eta"}], 
    "]"}], ",", "12"}], "]"}]], "Input",
 CellChangeTimes->{{3.5537150054732485`*^9, 3.5537151565907145`*^9}, 
   3.553715208804006*^9, {3.5537152632481017`*^9, 3.5537152768357253`*^9}, {
   3.5537153590478697`*^9, 3.55371540491195*^9}, {3.5537154363148055`*^9, 
   3.5537154408388133`*^9}, {3.553715510539736*^9, 3.5537155386197853`*^9}, 
   3.5537165025142784`*^9, {3.553716580030814*^9, 3.553716606831661*^9}, {
   3.5537166872498026`*^9, 3.553716705798235*^9}, {3.55371675436112*^9, 
   3.5537167622859344`*^9}, {3.5537168962433696`*^9, 
   3.5537169079901905`*^9}, {3.553723704253624*^9, 3.553723706453228*^9}, {
   3.553723743144492*^9, 3.553723758073718*^9}, {3.553723790755776*^9, 
   3.553723806449404*^9}, {3.553723858600295*^9, 3.5537238682099123`*^9}, {
   3.5537239051039767`*^9, 3.553723907787182*^9}, {3.55372394697445*^9, 
   3.553723974648899*^9}, {3.553724030372197*^9, 3.55372404932623*^9}, {
   3.5537241394007883`*^9, 3.5537241743136497`*^9}, {3.553724467516165*^9, 
   3.5537244724613733`*^9}, {3.5537578241331043`*^9, 3.553757824991106*^9}, {
   3.553757896876032*^9, 3.553757903771244*^9}, {3.5537591994159203`*^9, 
   3.553759220616357*^9}, {3.562686293184519*^9, 3.56268629401132*^9}}],

Cell[BoxData["2.99987864456746948115529118979203808106`11.465165038065571"], \
"Output",
 CellChangeTimes->{
  3.5537150538801336`*^9, 3.553715091179799*^9, 3.5537151249538584`*^9, 
   3.553715158041517*^9, 3.5537152205820265`*^9, 3.553715277943327*^9, {
   3.5537153683922863`*^9, 3.553715407392355*^9}, 3.553715442289616*^9, 
   3.5537155116005373`*^9, 3.5537155422701917`*^9, 3.5537165046202817`*^9, {
   3.5537166022764535`*^9, 3.553716607767663*^9}, 3.553716736046688*^9, 
   3.5537167679955444`*^9, 3.553716911219396*^9, 3.5537236740519705`*^9, 
   3.5537237078884306`*^9, 3.553723766310533*^9, 3.5537238098190093`*^9, 
   3.5537238690523133`*^9, 3.553723909300384*^9, 3.553723949018054*^9, 
   3.5537239795941076`*^9, {3.553724036893008*^9, 3.5537240506054325`*^9}, {
   3.5537241487296047`*^9, 3.553724175748852*^9}, 3.5537244750977783`*^9, 
   3.5537578306695156`*^9, 3.5537579056744475`*^9, 3.5537592235023623`*^9, 
   3.5537594537899666`*^9, 3.5537595283268976`*^9, {3.553759638993492*^9, 
   3.5537596662623396`*^9}, {3.5537662049861465`*^9, 3.5537662267481847`*^9}, 
   3.554459705598672*^9, 3.554460432856349*^9, 3.5544605183912992`*^9, 
   3.554460722502058*^9, {3.5544608150726204`*^9, 3.554460836413458*^9}, 
   3.5544608739471235`*^9, 3.554557070703143*^9, 3.5545571311556005`*^9, 
   3.555145277740488*^9, 3.5588286844701276`*^9, 3.5588287208961916`*^9, 
   3.558828818053162*^9, 3.5626864235539474`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Calculate", " ", "the", " ", "partially", " ", "\"\<zero-temperature\>\"", 
   " ", "Luttinger", " ", 
   RowBox[{"number", ".", " ", "To"}], " ", "be", " ", "compared", " ", 
   "with", " ", "n"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.553760003004531*^9, 3.553760033455785*^9}, 
   3.553867251813471*^9, {3.5538672966011496`*^9, 3.55386730240436*^9}, {
   3.558964530934298*^9, 3.5589645377515097`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"NL0", "[", 
    RowBox[{"n", ",", "mu1", ",", "beta", ",", "U", ",", "lam", ",", "eta"}], 
    "]"}], ",", "12"}], "]"}]], "Input",
 CellChangeTimes->{{3.5537161641340837`*^9, 3.553716204194954*^9}, {
   3.553716423266139*^9, 3.5537164273377457`*^9}, 3.553716509846291*^9, {
   3.5537166131808724`*^9, 3.5537166263784957`*^9}, {3.553716671556175*^9, 
   3.5537166781549864`*^9}, {3.553716721694663*^9, 3.5537167223186646`*^9}, {
   3.5537167784475627`*^9, 3.5537167810527678`*^9}, {3.553716919955411*^9, 
   3.5537169227790165`*^9}, 3.5537237194324503`*^9, {3.5537237712245417`*^9, 
   3.5537237723789434`*^9}, {3.553723829521844*^9, 3.553723837867859*^9}, {
   3.5537239193000016`*^9, 3.5537239366160316`*^9}, {3.5537239964265375`*^9, 
   3.5537239989069414`*^9}, {3.553724058826647*^9, 3.5537240696374655`*^9}, {
   3.553724109682736*^9, 3.5537241230831594`*^9}, {3.553724187339672*^9, 
   3.5537241948744855`*^9}, {3.553724484332994*^9, 3.5537244902142043`*^9}, {
   3.553757836441526*^9, 3.5537578372839274`*^9}, {3.5537579109940567`*^9, 
   3.553757916079666*^9}, {3.553759227137169*^9, 3.553759241535994*^9}, {
   3.5538677679559774`*^9, 3.553867768408378*^9}, {3.562686297817727*^9, 
   3.56268629967413*^9}}],

Cell[BoxData["3.`12."], "Output",
 CellChangeTimes->{{3.553716184180119*^9, 3.5537162060669575`*^9}, 
   3.5537164244673414`*^9, 3.5537164692238197`*^9, 3.5537165118430943`*^9, 
   3.5537166274704976`*^9, 3.5537166792001886`*^9, 3.553716723145466*^9, 
   3.5537167837983723`*^9, 3.553716923808618*^9, 3.55372367935598*^9, 
   3.5537237203996525`*^9, 3.5537237756705494`*^9, 3.553723840909864*^9, {
   3.5537239231688085`*^9, 3.553723937630034*^9}, 3.553724000045744*^9, 
   3.5537240705890675`*^9, {3.5537241191363525`*^9, 3.5537241241283617`*^9}, {
   3.5537241907716784`*^9, 3.5537241957948875`*^9}, 3.55372449330301*^9, 
   3.5537578386567297`*^9, 3.553757917608468*^9, 3.553759246808803*^9, 
   3.553759457409173*^9, 3.5537595317277036`*^9, 3.553759669663146*^9, 
   3.553766230585791*^9, 3.5544597089526777`*^9, 3.554460446007172*^9, 
   3.5544605287809176`*^9, 3.554460726370865*^9, 3.55446087737913*^9, 
   3.554557073900326*^9, 3.554557134407787*^9, 3.5551452810320935`*^9, 
   3.5588287248429985`*^9, 3.5588288217815685`*^9, 3.5626864274227543`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Plot", " ", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"G_", 
       RowBox[{"{", 
        RowBox[{"m", ",", "m"}], "}"}], 
       RowBox[{"(", 
        RowBox[{"x", " ", "+", " ", 
         RowBox[{"I", " ", "eta1"}]}], ")"}]}], "]"}], ".", " ", "Insofar"}], 
    " ", "as", " ", "the", " ", "Luttinger", " ", "theorem", " ", "is", " ", 
    "concerned"}], ",", " ", 
   RowBox[{
    RowBox[{"only", " ", "the", " ", "values", " ", "at", " ", "x"}], "=", 
    RowBox[{"0", " ", "are", " ", "relevant"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.553760048837412*^9, 3.5537601226099415`*^9}, {
   3.5537664009380903`*^9, 3.5537664056336985`*^9}, 3.553766818972025*^9, 
   3.558964050188254*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"NB", ":", " ", 
   RowBox[{"eta1", " ", ">", " ", 
    RowBox[{
    "eta", " ", "is", " ", "only", " ", "meant", " ", "to", " ", "make", " ", 
     "the", " ", "following", " ", "digrams", " ", "visually", " ", "more", 
     " ", "appealing"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5537666576833415`*^9, 3.5537667547467117`*^9}, {
  3.558963930629644*^9, 3.5589639327200475`*^9}, {3.5589640684402857`*^9, 
  3.5589640709986906`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eta1", "=", 
  RowBox[{"1", "/", "10"}]}]], "Input",
 CellChangeTimes->{{3.553766520605901*^9, 3.5537665254419093`*^9}, 
   3.553766615079667*^9, 3.5537666549533367`*^9, {3.5588315159531007`*^9, 
   3.558831571442398*^9}}],

Cell[BoxData[
 FractionBox["1", "10"]], "Output",
 CellChangeTimes->{
  3.553766527001912*^9, 3.5537666163588686`*^9, 3.553766759769921*^9, 
   3.5544597216355*^9, 3.5588287456378345`*^9, {3.558831518417905*^9, 
   3.5588315736576023`*^9}, 3.5626864312291613`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"Gzm", "[", 
       RowBox[{
        RowBox[{"x", "+", 
         RowBox[{"I", " ", "eta1"}]}], ",", "1", ",", "beta", ",", "mu1", ",",
         "U", ",", "lam"}], "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"Gzm", "[", 
       RowBox[{
        RowBox[{"x", "+", 
         RowBox[{"I", " ", "eta1"}]}], ",", "2", ",", "beta", ",", "mu1", ",",
         "U", ",", "lam"}], "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"Gzm", "[", 
       RowBox[{
        RowBox[{"x", "+", 
         RowBox[{"I", " ", "eta1"}]}], ",", "3", ",", "beta", ",", "mu1", ",",
         "U", ",", "lam"}], "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"Gzm", "[", 
       RowBox[{
        RowBox[{"x", "+", 
         RowBox[{"I", " ", "eta1"}]}], ",", "4", ",", "beta", ",", "mu1", ",",
         "U", ",", "lam"}], "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.55371558122346*^9, 3.553715813164667*^9}, {
  3.5537165230439143`*^9, 3.553716540469145*^9}, {3.5537168016916037`*^9, 
  3.5537168168704305`*^9}, {3.553716847118883*^9, 3.5537168524696927`*^9}, {
  3.55371693053223*^9, 3.553716955617074*^9}, {3.553724351717161*^9, 
  3.5537243570835705`*^9}, {3.553724504347829*^9, 3.553724543893899*^9}, {
  3.55375784455354*^9, 3.553757866580779*^9}, {3.5537579238796797`*^9, 
  3.553758012222635*^9}, {3.5537580522211046`*^9, 3.5537580659647293`*^9}, {
  3.553758097507984*^9, 3.553758109364005*^9}, {3.553758145556069*^9, 
  3.5537581558208866`*^9}, {3.5537581885497446`*^9, 3.5537581906089478`*^9}, {
  3.553759255482418*^9, 3.5537593314077516`*^9}, {3.5537665324619217`*^9, 
  3.5537665660955806`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwtmXc81e/7x+1NnLeEPhFSoSSjNO+3IlKRimSlSJSVqFRmmSVSyQotaUmy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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwtmnk0lO/7x+07MQ9lK1t2lULK0v1IRSUtlkQqispOoZRPKGvIFpGtQpay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     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJwtWnc4le//t/c4R8goGdmaUkl6P2lQioy0kJGKaIiUkkQhmfkQqaSSaBMq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     "]]}, 
   {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJwtWnk0Ve/3Nmd2bzSgwRCVKBWloveUjI1IGszlk4oMmTJkqKQMSUWGTJVE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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[-3, 2], 
      Rational[3, 2]}, {-4.991173693607002, 4.986891365582226}}, {{-1.5, 
    1.5}, {-4.991173693607002, 4.986891365582226}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.5537157027788734`*^9, 3.5537157695001907`*^9, 3.553715828702295*^9, 
   3.553716557909975*^9, {3.553716839069269*^9, 3.5537168676329193`*^9}, 
   3.5537169735571055`*^9, 3.5537243701095934`*^9, 3.553724559852727*^9, 
   3.5537580338130727`*^9, 3.5537580872743664`*^9, 3.553758132530046*^9, {
   3.5537581780821257`*^9, 3.5537582067861767`*^9}, 3.5537593501589847`*^9, 
   3.5537594758484054`*^9, 3.5537596920179853`*^9, 3.553766254687834*^9, 
   3.5537665844412127`*^9, 3.553766777179551*^9, 3.554459745066741*^9, 
   3.5588287627510653`*^9, 3.5588288399088*^9, {3.5588315347355337`*^9, 
   3.558831593781637*^9}, 3.5626864500583944`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Plot", " ", "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"G_", 
        RowBox[{"{", 
         RowBox[{"m", ",", "m"}], "}"}], 
        RowBox[{"(", 
         RowBox[{"x", " ", "+", " ", 
          RowBox[{"I", " ", "eta1"}]}], ")"}]}], "]"}], "/", 
      RowBox[{"\[Pi]", ".", " ", "Insofar"}]}], " ", "as", " ", "the", " ", 
     "Luttinger", " ", "theorem", " ", "is", " ", "concerned"}]}], ",", " ", 
   RowBox[{
    RowBox[{"only", " ", "the", " ", "values", " ", "at", " ", "x"}], "=", 
    RowBox[{"0", " ", "are", " ", "relevant"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5537664327309465`*^9, 3.5537664340413485`*^9}, 
   3.5537668249624352`*^9, {3.5544597527887545`*^9, 3.55445975589316*^9}, {
   3.5544597915236225`*^9, 3.554459793816827*^9}, {3.5589639746373215`*^9, 
   3.5589640109541845`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Note", " ", "that", " ", "non"}], "-", 
    RowBox[{"vanishing", " ", "value", " ", "of"}], " ", "-", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"G_", 
       RowBox[{"{", 
        RowBox[{"m", ",", "m"}], "}"}], 
       RowBox[{"(", 
        RowBox[{"x", " ", "+", " ", 
         RowBox[{"I", " ", "eta1"}]}], ")"}]}], "]"}], "/", "\[Pi]"}]}], ",", 
   " ", 
   RowBox[{"m", "=", "1"}], ",", "2", ",", "3", ",", "4", ",", " ", 
   RowBox[{
    RowBox[{"at", " ", "x"}], " ", "=", " ", 
    RowBox[{
    "0", " ", "is", " ", "a", " ", "consequence", " ", "of", " ", "eta1", " ",
      "not", " ", "being", " ", "infinitesimally", " ", "small"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5537668100644093`*^9, 3.5537669390922356`*^9}, {
  3.5626856676994205`*^9, 3.562685694157067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Im", "[", 
        RowBox[{"Gzm", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "eta1"}]}], ",", "1", ",", "beta", ",", "mu1", 
          ",", "U", ",", "lam"}], "]"}], "]"}]}], "/", "Pi"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Im", "[", 
        RowBox[{"Gzm", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "eta1"}]}], ",", "2", ",", "beta", ",", "mu1", 
          ",", "U", ",", "lam"}], "]"}], "]"}]}], "/", "Pi"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Im", "[", 
        RowBox[{"Gzm", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "eta1"}]}], ",", "3", ",", "beta", ",", "mu1", 
          ",", "U", ",", "lam"}], "]"}], "]"}]}], "/", "Pi"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Im", "[", 
        RowBox[{"Gzm", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"I", " ", "eta1"}]}], ",", "4", ",", "beta", ",", "mu1", 
          ",", "U", ",", "lam"}], "]"}], "]"}]}], "/", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5537664379101553`*^9, 3.553766452886182*^9}, 
   3.55376650887468*^9, {3.5537665882164197`*^9, 3.553766606172051*^9}, {
   3.5544598008368387`*^9, 3.5544598318340936`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlfk7FIoagEWE0ClLKImSshR1HdHVR4ulVbssh2whWYqOk4qkSEgS2WJM
9mxJGPSNNTEYWUKRxBgzzIyZYYronvvD+7zP+xe8as6+p92EhYSE8v7l/3Yp
iWP//i3AugH9DuMvmSC3qLxt3y8BnvBs07Ucz4Qm82z7Gz8E6MsJO2k3nQnb
Rqo/THMEKJtlPB3/KxMYUt+Jg98EGPU2VMNShQB+XgY25Y0CzLCVutflSIA7
GkNk9wgBxkh2ldycIkBK6pb4DhkBkmeEdQh/EKFAL5lQKSlAQdZ7JdUNRCA1
y5QRxASo4ppakK1BhCH2z67A5Xk0ND32mWJMBOVDVOlNrHks9S0JD3cjQur0
rYc+HfPoaka9S6glQppJf+ia6HkUdWk5Ouj/EjK+RvqekpjHBqM3LgUL2eC0
WrwrVHQeV9/MkGsVywF1w4idpSvmcTk7rp69LgdyYu/PyCzM4c6h4/sctHOg
2CTsCoUxh09uLX4vs8+B2tTgyxaUOSxIzGAcrc+BoQs+jiaP59ApJE7+WXwu
KFDPnNwhP4fmijHfzG3yQalT89OVtXP4KfQt+Yd7PmykLP5VLD2Hjw+csK0M
zAe1VqLPHrE59Oz3Etg+zQcdMi/GRMDH8KsuQSZd+XCg9Cnl1CAfZ2469t6y
KgDfuB6rm+l8bKMQIs9YFsK12Nzu2mQ+5n+1qyXZFEJAdPDF38/4aD/oXKDn
WQg3I7d4hsfy0eH1y0XLqEJ4EHo9MjaEj/9Yd7nqdhRCmp/s+6xLfLSodtjb
d+4VtFqfOdSuwUfnNlafxvUi0Hq+LrtWjY9ruu8oK0YUQfTXbtFiFT4GftGO
2pRaBNY+1u/j5PlobHfwgkdjEQw8On7kvCgfRV9r5nPlioHeYmH9bZyHYjrt
bQs1xSBu8l97AfHfFg5feVa6FLzCF2vpGTyUOlQwXKhYCpR2kspQKg8/KGW+
WrO1FOJsjb7WPuXh/MiCz6JxKSgG/ekcdo+Hy62fnNw8S2F7uZ6HtAsPbdbq
Gsa3loLlDo2ALeo8bDy2ewM1rgzsV7G22m7iYVZR6mlmWhn4Tbzti1PmYdgI
b2FdfhkkESwNl9fxcO6H9VhEfRnQlLwXBkR46C+iPyPBK4NwyfLQ2AkuiqYd
dbpj8xrqmaYxP/O4eCCv4V6Bbjn0fpDYr5fNRcZ9gx839pUDPfcjy53Axd5n
Y4anrcrhD1dX695kLj49s+6qgVs5OH2JkC2J4mLx38Iry9LLYZnSmezqzcUk
MmF13No3YFxsn9O1i4skyZ/Cj0UroKjvD70KbS6WVk05vlGogM1LTdUpmlzM
jDGLY2lWgNgx3Q43VS4+ST42SzhSAR+nlniLMlxs107wEX9SAV4aGWbbWbMI
7KxVPLW3kJL27Uvoq1kkDISdP3iuEqSbnrm7582iEVnHxcqzEkKZVpyjL2dR
JDtWyPN2JbgbvxZZnzaLW6W9U+ayK2H3QJhW0aNZ7PGVV7L6UQltsluDBr1m
kZpeyRDKqoKFKHfZ3TtmkULaQBBdTYLicN9mLY1ZJD7Ss9dSJ4HznaC/t6jN
ok7NvdyrRiRo84/6LKc0i5eOhjZZe5AgxaaYKBCfxUNXAsQfvyeB0bb5PXV0
Dv7sLm3ZGF0DQfX3z1rmcXCo8zmq7qoDnZpYMbOXHJR8L60WcaQORt8kVRll
cnDuNee1nHsdWOblb9R+zsGGD+Z3iel1sP5xx7h0JAdz6k+lJcm8g7f28oE9
lzlY5ESNVf7xDuYEL5/9pcnB70fMF4YCyWAbWZmUtoWDx88YpqrdJwNZsS15
SJWDXVZSJrcTyBBtxE4/r8jBJzVVGwLKyaAebJRzQoKDDqsNwly5ZMj8lXr1
dj8bnxeNLV8LqIcLEqwSk7/YuO/gaZ9rUQ2griX7pvo8G/PEwqvz0xqAdWRv
lcFJNnIvWt1aLG6A8Ogwsq4pG1M0xfewexrg9Zr13SrqbNTp+CyuotoIMgqm
3KUJFlZo0MXrSY3QpB7/n3dXWbicsEu3RrwZTvTHMJLcWOh6SME/cnMzDDx8
mOnvwEIxt96A23ubYZoTKqVxnIVSJdmKox7NIIu+4490WNiYwY590t4MznbH
Ey4yZ/DmDhWL+ectIJQgzud7zKCZXTDj/vlWiLJYWdDpNIMjw+aSqwJa//3H
b8c8mxmk3mW31T5phe3OgnY7yxn8PHhXubWjFU7q0YgNmjNIOhdbdsXyA7yg
NJ6Jo03j44S7Phct22CfaEi5tus0SgyvSn57gwLbaTEScfbT6KFjVmWfTAGF
92mO/LPTOHg9Jte0lgKcSNLqusPTaGux16BJuANypOZdTmhO421trU1t8R2w
Tu6qnD+DiR8HvmtcwE4Qmgv26htj4pg7VUqN1gkzfVFko89M3GPTfne3dBe0
JuV5C1OY2Gl+rGmnfRfc3jDe9LSIibNpPcMZS11AV7cLfOvHxNJhmXNhuVTo
F/FqV/Zk4rEbw+In6qjQOB6kFnKJiUaVYjYHe6jwIiexw+I0E8FK3/XVbyqc
0fqoMbiHic9DxUn3bLvhnb5V/+I8A6MDVUpzFT9CgqmhodltBh4Uc/JdQ+oB
kRb2cHsgA3X+myjp3NcD147mhZ/3YeBWO3ook9MDp84rfbziyMArmQ8Msrf3
goz3oneiGQMzai+lN6b0QmQSZjFFGVii1Q/6UX0g2BhkdWN5Cv90ukwwzO8D
9yw9jpBgCvsrC6LutPbB4SKCiQJ9CkuUYojUVf0g3HhvwLRtCleZyeonP+yH
WywLmcTYKdwSk6PikPIJmNeFKjZHTOHDpjL5+rpPYPuzyq4wZAq/Lly/4P/t
Exit1Mon+01hQt3ZpeodAzCvJHWIeXoKOcdyj4q8GwC/w9R/TNdPYazzpT7j
+UFwSbOZYGTQ8W+9XF+RV18g7s2kSU8SHZV25g+RRr7AO8qNxJrHdHTf3/Jh
du0wKC8lWESH0DEvkRQ8/s8wUB2683Ud6RhnxbokaT0C+1WP+PhtouNn4vYq
r9Wj4G042GKjQEcHed6XbTtGIeWkh6qZDB1fVNeX6lmMwlzIA+ra5Ukcl68+
rR8+Cq9GG3aXD09iVTe1WVj4Gyhl7RPMpU3iL9WDo73SY2BOajs5kjCJ5IUB
vym9MQj4eDGvJXoSm08tbnA4OwZU4aCLSbcmcWRpoMA9bQweuLyp2Ws/icGY
sWKb/nfgb9UNDd4wiQovat1CfMahK3eTxIoUGlbEv7JlH5gEpxnyioB4Gu41
yEo84j8J3N0uC7QoGlpE9o6rZ06C3LtcJiWYhku9w1Tr35Ng06vX+dyBhqa+
2U87GukwJnTwqZ4aDZVuy+2odGfAdfOJR0QlGtLL02nEdAasjI4IV1hHw02r
8nW29zFAcz0l8JcwDfU8wuOWDzPBW/ecTev4BJoWJl9W2DUN8xcvqzjlTeAn
YX+jF5tZEJEhodCTOYGppiLMiUssUJwolDFPnkAVhVq5cSIL9vlxfmtHTWDk
tq/rpbTY0HsoXYj3cALHphv3r9dhw/8AXvas/g==
     "]], LineBox[CompressedData["
1:eJwVV3cg1I8DNVKihFRGRkSDJKWU8UqDVEJIpWin0pAQKWQW8uUoo4w7h8yj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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlWk4FAobhqWcEHLsFLJn+ywtjny8lEhFSkkI2YqQshxSoZQ1iUqWsjVM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     "]], LineBox[CompressedData["
1:eJwVV3c4lY8fNRIRIfmKSAqlpaEUdaxIpIVUSKm0pGFFA9mSka3sbPdeXGS+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     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlfc/FQofgI1SGqTsG7IyUmmoXPGVm9ZtypVKUUaFDtqFyBUnIZU9cmxS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     "]], LineBox[CompressedData["
1:eJwVV3c81f8XNiI7ShJZiaSSBqnkKSmihIyShpaU0LRCygohZJZZKIqse80P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     "]]}, 
   {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJwVl3c81f8XxxGhJCGhCIWSJDJSOZqob5JRFNHSMlKiVCg7e2Rv2SsU9yLH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     "]], LineBox[CompressedData["
1:eJwVkmk4FAoDhe0V2YpkLVyy1LRYb8kphKR0ZauIFleiFG3WkqgsGaVsWbIk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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[-3, 2], 
      Rational[3, 2]}, {0., 0.9741321779141823}}, {{-1.5, 1.5}, {0., 
    0.9741321779141823}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5537664776746254`*^9, 3.5537666456245203`*^9, 
  3.5537668039179983`*^9, 3.554459855764536*^9, 3.5588288705472546`*^9, 
  3.558831618679281*^9, 3.562686472600434*^9}]
}, Open  ]]
},
WindowSize->{706, 547},
WindowMargins->{{Automatic, 314}, {Automatic, 46}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 177, 4, 52, "Input"],
Cell[737, 26, 3652, 71, 252, "Input"],
Cell[4392, 99, 678, 12, 52, "Input"],
Cell[5073, 113, 2582, 72, 112, "Input"],
Cell[7658, 187, 348, 9, 31, "Input"],
Cell[8009, 198, 282, 6, 31, "Input"],
Cell[8294, 206, 542, 12, 52, "Input"],
Cell[8839, 220, 621, 14, 31, "Input"],
Cell[9463, 236, 222, 4, 31, "Input"],
Cell[9688, 242, 412, 10, 31, "Input"],
Cell[10103, 254, 664, 14, 52, "Input"],
Cell[10770, 270, 784, 21, 52, "Input"],
Cell[11557, 293, 688, 20, 31, "Input"],
Cell[12248, 315, 18872, 517, 812, "Input"],
Cell[31123, 834, 681, 20, 31, "Input"],
Cell[31807, 856, 18588, 512, 832, "Input"],
Cell[50398, 1370, 610, 17, 31, "Input"],
Cell[51011, 1389, 1269, 37, 92, "Input"],
Cell[52283, 1428, 356, 8, 31, "Input"],
Cell[52642, 1438, 1186, 32, 72, "Input"],
Cell[53831, 1472, 938, 23, 33, "Input"],
Cell[54772, 1497, 341, 10, 31, "Input"],
Cell[55116, 1509, 468, 14, 31, "Input"],
Cell[55587, 1525, 17995, 508, 852, "Input"],
Cell[73585, 2035, 472, 14, 31, "Input"],
Cell[74060, 2051, 17914, 506, 852, "Input"],
Cell[91977, 2559, 445, 13, 31, "Input"],
Cell[92425, 2574, 1162, 34, 92, "Input"],
Cell[93590, 2610, 492, 13, 31, "Input"],
Cell[94085, 2625, 1071, 29, 72, "Input"],
Cell[95159, 2656, 167, 3, 31, "Input"],
Cell[95329, 2661, 417, 10, 31, "Input"],
Cell[95749, 2673, 658, 13, 52, "Input"],
Cell[96410, 2688, 1081, 23, 72, "Input"],
Cell[97494, 2713, 326, 7, 31, "Input"],
Cell[97823, 2722, 258, 9, 31, "Input"],
Cell[98084, 2733, 769, 14, 72, "Input"],
Cell[98856, 2749, 1139, 29, 72, "Input"],
Cell[99998, 2780, 271, 6, 31, "Input"],
Cell[100272, 2788, 541, 14, 31, "Input"],
Cell[100816, 2804, 199, 4, 31, "Input"],
Cell[101018, 2810, 701, 19, 52, "Input"],
Cell[101722, 2831, 1388, 27, 112, "Input"],
Cell[CellGroupData[{
Cell[103135, 2862, 665, 10, 31, "Input"],
Cell[103803, 2874, 454, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104294, 2885, 49, 1, 31, "Input"],
Cell[104346, 2888, 190, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104573, 2896, 191, 4, 31, "Input"],
Cell[104767, 2902, 313, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105117, 2911, 402, 6, 31, "Input"],
Cell[105522, 2919, 98, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105657, 2925, 517, 8, 31, "Input"],
Cell[106177, 2935, 433, 7, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106647, 2947, 146, 3, 31, "Input"],
Cell[106796, 2952, 306, 5, 47, "Output"]
}, Open  ]],
Cell[107117, 2960, 239, 4, 31, "Input"],
Cell[107359, 2966, 1578, 32, 112, "Input"],
Cell[CellGroupData[{
Cell[108962, 3002, 1277, 21, 31, "Input"],
Cell[110242, 3025, 1594, 22, 30, "Output"]
}, Open  ]],
Cell[111851, 3050, 422, 9, 52, "Input"],
Cell[CellGroupData[{
Cell[112298, 3063, 1358, 21, 31, "Input"],
Cell[113659, 3086, 1423, 20, 30, "Output"]
}, Open  ]],
Cell[115097, 3109, 461, 9, 52, "Input"],
Cell[CellGroupData[{
Cell[115583, 3122, 1273, 20, 31, "Input"],
Cell[116859, 3144, 1058, 14, 30, "Output"]
}, Open  ]],
Cell[117932, 3161, 769, 19, 52, "Input"],
Cell[118704, 3182, 491, 10, 52, "Input"],
Cell[CellGroupData[{
Cell[119220, 3196, 246, 5, 31, "Input"],
Cell[119469, 3203, 264, 5, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119770, 3213, 1895, 44, 72, "Input"],
Cell[121668, 3259, 46315, 768, 236, "Output"]
}, Open  ]],
Cell[167998, 4030, 905, 21, 52, "Input"],
Cell[168906, 4053, 877, 23, 52, "Input"],
Cell[CellGroupData[{
Cell[169808, 4080, 1569, 44, 92, "Input"],
Cell[171380, 4126, 51508, 859, 247, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

